Magnusian: Relating the Eikonal Phase, the On-Shell Action, and the Scattering Generator

Two fundamentally distinct types of quantities are both called "eikonal" in present amplitudes literature. The unitarity of the S-matrix ensures it can be written as the exponential of a Hermitian operator. The eikonal generator or Magnusian, which is the classical limit of the expectation value of that operator, generates all scattering observables. The leading order classical behavior of the phase of an S-matrix element is called the classical eikonal phase, and it coincides with a classical on-shell action. We demonstrate that the eikonal generator (Magnusian) and the eikonal phase (classical on-shell action) are inequivalent and find the exact general relationship between them. That relationship explains the special case of integrable scattering in which the two do coincide up to a Legendre transformation and explains why such a correspondence fails in general when spin or radiation are included.

==> anc/harmonic_oscillator.m <==
(* ::Package:: *)

(*
======================================================================
Magnusian: Relating the Eikonal Phase, the On-Shell Action, 
and the Scattering Generator
======================================================================
Authors:
Jung-Wook Kim, Raj Patil, Trevor Scheopner, and Jan Steinhoff
======================================================================

This file contains the computation corresponding to section 5.1 and 
5.2 of the accompanying paper.

Notation used in the file is as follows:

Phase space variables are (qt,pt)
Phase space variables in interaction picture are (Qt,Pt)
Initial conditions are (Q,P)
Hamiltonian is given by Hqp
Hamiltonian in interaction picture is HQP
on-shell action is given by St
Magnusian is given by \[Chi]
*)


(* ::Section:: *)
(*definitions of functions*)


(* ::Subsection:: *)
(*function to handle and simplify the result*)


(*To truncate at a given order in \[Lambda]*)
cut\[Lambda][ord_][exp_]:=exp//Series[#,{\[Lambda],0,ord}]&//Normal


(*To collect \[Lambda] and simplify its coefficient*)
simp[exp_]:=exp//Collect[#,{\[Lambda]},Simplify]&


(*setting up the assumptions*) 
$Assumptions={\[Lambda]\[Element]PositiveReals,Q\[Element]Reals,P\[Element]Reals,qt\[Element]Reals,pt\[Element]Reals,Qt\[Element]Reals,Pt\[Element]Reals,t\[Element]PositiveReals,T\[Element]PositiveReals};


(* ::Subsection:: *)
(*definition of Poisson brackets*)


PBqp[foo_,goo_]:=D[foo,qt]D[goo,pt]-D[foo,pt]D[goo,qt]
PBQP[foo_,goo_]:=D[foo,Qt]D[goo,Pt]-D[foo,Pt]D[goo,Qt]


(* ::Subsection:: *)
(*function to compute equation of motion iteratively*)


(* ::Text:: *)
(*This is done by iteratively solving the equation (2.23) in the interaction picture*)


IteraIntQPt[dotQ_,dotP_][ord_,status_:False]:=Module[{PtQttmp,Pttmp,Qttmp},
PtQttmp={Pt->P0+Sum[\[Lambda]^ii Pttmp[ii],{ii,1,ord}],Qt->Q0+Sum[\[Lambda]^ii Qttmp[ii],{ii,1,ord}]};
Table[
Pttmp[jj]=Integrate[dotP/.PtQttmp//Coefficient[#,\[Lambda],jj]&//simp,{t,0,t}];
Qttmp[jj]=Integrate[dotQ/.PtQttmp//Coefficient[#,\[Lambda],jj]&//simp,{t,0,t}];
If[status,Print["done with "<>ToString[jj]<>" terms"];];
,{jj,1,ord}];
PtQttmp/.{P0->Pt,Q0->Qt}//simp
]


(* ::Subsection:: *)
(*function to compute the Magnusian*)


(* ::Text:: *)
(*This is done by iteratively integrating the equation (2.24) in the interaction picture*)


IteraInt\[Chi][ord_,status_:False]:=Module[{\[Chi]sol,\[Chi]tmp},
\[Chi]sol=(*\[Chi]tmp[0]+*)Sum[\[Lambda]^ii \[Chi]tmp[ii],{ii,1,ord}];
\[Chi]tmp[0]=0;
\[Chi]tmp[1]=Integrate[-HQP,{t,0,t}]//Coefficient[#,\[Lambda],1]&//Simplify;
Table[
\[Chi]tmp[jj]=Integrate[Sum[BernoulliB[i]/Factorial[i] Nest[-PBQP[\[Chi]sol//cut\[Lambda][jj-i],#]&,-HQP,i]//Coefficient[#,\[Lambda],jj]&,{i,1,jj}],{t,0,t}];
If[status,Print["done with "<>ToString[jj]<>" terms"];];
,{jj,2,ord}];
\[Chi]sol//simp
]


(* ::Subsection:: *)
(*function to compute the \[Epsilon] dependence of the Magnusian*)


(* ::Text:: *)
(*This is done by iteratively solving the equation (3.3) in the interaction picture*)


IteraIntQP\[Epsilon][\[Chi]fp_][ord_,status_:False]:=Module[{P\[Epsilon]Q\[Epsilon]tmp,Pttmp,Qttmp},
P\[Epsilon]Q\[Epsilon]tmp={Pt->P0+Sum[\[Lambda]^ii Pttmp[ii],{ii,1,ord}],Qt->Q0+Sum[\[Lambda]^ii Qttmp[ii],{ii,1,ord}]};
Table[
Pttmp[jj]=Integrate[D[\[Chi]fp//cut\[Lambda][jj],Qt]/.P\[Epsilon]Q\[Epsilon]tmp//Coefficient[#,\[Lambda],jj]&//simp,{\[Epsilon],0,\[Epsilon]}];
Qttmp[jj]=Integrate[-D[\[Chi]fp//cut\[Lambda][jj],Pt]/.P\[Epsilon]Q\[Epsilon]tmp//Coefficient[#,\[Lambda],jj]&//simp,{\[Epsilon],0,\[Epsilon]}];
If[status,Print["done with "<>ToString[jj]<>" terms"];];
,{jj,1,ord}];
P\[Epsilon]Q\[Epsilon]tmp/.{P0->Pt,Q0->Qt}//simp
]


(* ::Title:: *)
(*Sec 5.1 - Simple Harmonic oscillator*)


(*here we set the truncation order*)
(*this code can generate upto O(10) within a few seconds*)
$TruncOrder=10;


(* ::Text:: *)
(*Hamiltonian*)


Hqp=pt^2/2+\[Lambda] qt^2/2;


(* ::Section:: *)
(*Exact solutions*)


(* ::Text:: *)
(*Exact solution*)


qtpt2exactsol[exp_]:=exp/.{qt->Q Cos[Sqrt[\[Lambda]]t]+P/Sqrt[\[Lambda]] Sin[Sqrt[\[Lambda]]t],pt->P Cos[Sqrt[\[Lambda]]t]-Sqrt[\[Lambda]]Q Sin[Sqrt[\[Lambda]]t] };


(* ::Text:: *)
(*checking the exact solution*)


D[qt//qtpt2exactsol,t]-(PBqp[qt,Hqp]//qtpt2exactsol)//Simplify
D[pt//qtpt2exactsol,t]-(PBqp[pt,Hqp]//qtpt2exactsol)//Simplify


(* ::Section:: *)
(*Interaction picture*)


(* ::Text:: *)
(*transformation from interaction picture*)


QtPt2qtpt[exp_]:=exp/.{Qt->qt-pt*t,Pt->pt };


QtPt2exactsol[exp_]:=exp//QtPt2qtpt//qtpt2exactsol;


QtPt2initialcond[exp_]:=exp/.{Qt->Q,Pt->P};


(* ::Text:: *)
(*interaction picture Hamiltonian*)


HQP=\[Lambda] (Qt+Pt*t)^2/2;


(* ::Text:: *)
(*checking the exact solution*)


D[Qt//QtPt2exactsol,t]-(PBQP[Qt,HQP]//QtPt2exactsol)//Simplify
D[Pt//QtPt2exactsol,t]-(PBQP[Pt,HQP]//QtPt2exactsol)//Simplify


(* ::Section:: *)
(*On-shell action*)


(* ::Text:: *)
(*computing the on-shell action - equation (5.5)*)


Pt*D[Qt//QtPt2exactsol,t]-HQP//QtPt2exactsol//Simplify;
St=Integrate[%,{t,0,T}]//cut\[Lambda][$TruncOrder]//simp


(* ::Section:: *)
(*Magnusian*)


(* ::Text:: *)
(*computing the Magnusian action - equation (5.6)*)


(*Magnusian as function of phase space variables*)
\[Chi]fp=IteraInt\[Chi][$TruncOrder];
(*Magnusian as function of intial conditions*)
\[Chi]in=(\[Chi]fp//QtPt2initialcond)/.t->T


(* ::Text:: *)
(*checking the evolution with Magnusian as compared to exact solution (action of the classical S-matrix to evolve the system)*)


Sum[1/Factorial[i] Nest[PBQP[\[Chi]fp,#]&,Qt,i],{i,0,$TruncOrder}]//cut\[Lambda][$TruncOrder]//QtPt2initialcond//simp;
Qt//QtPt2exactsol//cut\[Lambda][$TruncOrder]//simp;
%%-%//cut\[Lambda][$TruncOrder]//simp


Sum[1/Factorial[i] Nest[PBQP[\[Chi]fp,#]&,Pt,i],{i,0,$TruncOrder}]//cut\[Lambda][$TruncOrder]//QtPt2initialcond//simp;
Pt//QtPt2exactsol//cut\[Lambda][$TruncOrder]//simp;
%%-%//cut\[Lambda][$TruncOrder]//simp


(* ::Section:: *)
(*On-shell action != eikonal !*)


\[Chi]in-St//cut\[Lambda][$TruncOrder]//simp


(* ::Section:: *)
(*Computing the relation*)


(* ::Text:: *)
(*computing the path as function of \[Epsilon] - equation (5.7) and (5.8)*)


P\[Epsilon]Q\[Epsilon]Rule=IteraIntQP\[Epsilon][\[Chi]fp][$TruncOrder]


(* ::Text:: *)
(*checking the evolution with Magnusian as compared to exact solution*)


D[{Pt,Qt}/.P\[Epsilon]Q\[Epsilon]Rule,\[Epsilon]];
{D[\[Chi]fp,Qt],-D[\[Chi]fp,Pt]}/.P\[Epsilon]Q\[Epsilon]Rule//cut\[Lambda][$TruncOrder];
%%-%//Simplify


(* ::Text:: *)
(*checking the boundaries*)


{Pt,Qt}/.P\[Epsilon]Q\[Epsilon]Rule/.\[Epsilon]->1//QtPt2initialcond;
{Pt,Qt}//QtPt2exactsol//cut\[Lambda][$TruncOrder];
%%-%//Simplify


(* ::Text:: *)
(*computing the relation between the on-shell action and the Magnusian - equation (5.9)*)


pdq=(Integrate[(Pt/.P\[Epsilon]Q\[Epsilon]Rule)D[Qt/.P\[Epsilon]Q\[Epsilon]Rule,\[Epsilon]]//cut\[Lambda][$TruncOrder],{\[Epsilon],0,1}]//QtPt2initialcond)/.t->T//simp


(* ::Section:: *)
(*Checking the relation between the on-shell action and the Magnusian - equation (3.15)*)


St-\[Chi]in-pdq//cut\[Lambda][$TruncOrder]


(* ::Title:: *)
(*Sec 5.2 - Anharmonic oscillator*)


(*here we set the truncation order*)
(*this code can generate upto O(2) within a few seconds*)
(*this code can generate upto O(3) within a few mins*)
(*this code can generate upto O(4) within a few hrs*)
(*this code can generate upto O(5) within a day*)
$TruncOrder=5;


(* ::Text:: *)
(*Hamiltonian*)


Hqp=pt^2/2+qt^2/2+(\[Lambda] qt^4)/4;


(* ::Section:: *)
(*Exact solutions*)


(* ::Text:: *)
(*Exact free theory solution*)


qtpt2freesol[exp_]:=exp/.{qt->Q Cos[t]+P Sin[t],pt->P Cos[t]-Q Sin[t] };


(* ::Text:: *)
(*checking the solution*)


D[qt//qtpt2freesol,t]-(PBqp[qt,Hqp/.\[Lambda]->0]//qtpt2freesol)//Simplify
D[pt//qtpt2freesol,t]-(PBqp[pt,Hqp/.\[Lambda]->0]//qtpt2freesol)//Simplify


(* ::Section:: *)
(*On-shell action as generator to interaction picture*)


(* ::Text:: *)
(*computing the on-shell action for the free theory*)


(pt//qtpt2freesol)*D[(qt//qtpt2freesol),t]-(Hqp//qtpt2freesol)//cut\[Lambda][0]//simp;
Stfree=Integrate[%,{t,0,t}]//simp


QtPt2initialcond[exp_]:=exp/.{Qt->Q,Pt->P};


(* ::Text:: *)
(*using the on-shell action for the free theory to compute the transformation to the interaction picture (refer to section 2.3 in the paper)*)


-Stfree/.{P->pt,Q->qt}/.{pt->(Qt-qt Cos[t])/Sin[t]}//FullSimplify
(%//D[#,Qt]&)//qtpt2freesol//QtPt2initialcond//Simplify
-(%%//D[#,qt]&)//qtpt2freesol//QtPt2initialcond//Simplify
Hqp-D[%%%,t]//qtpt2freesol//QtPt2initialcond//FullSimplify


(* ::Input:: *)
(**)


(* ::Section:: *)
(*Interaction picture*)


(* ::Text:: *)
(*transformation from interaction picture*)


QtPt2qtpt[exp_]:=exp/.{Pt->pt Cos[t]+qt Sin[t],Qt->qt Cos[t]-pt Sin[t] };


QtPt2freesol[exp_]:=exp//QtPt2qtpt//qtpt2freesol;


QtPt2initialcond[exp_]:=exp/.{Qt->Q,Pt->P};


(* ::Text:: *)
(*interaction picture Hamiltonian*)


HQP=1/4 \[Lambda] (Qt Cos[t]+Pt Sin[t])^4;


(* ::Text:: *)
(*solving the equation of motion iteratively*)


dotQ=PBQP[Qt,HQP];
dotP=PBQP[Pt,HQP];


QtPt2pertsoltemp=IteraIntQPt[dotQ,dotP][$TruncOrder,True]


QtPt2pertsol[exp_]:=exp/.QtPt2pertsoltemp


D[Pt/.QtPt2pertsoltemp,t]-(dotP//QtPt2pertsol)//cut\[Lambda][$TruncOrder]//simp
D[Qt/.QtPt2pertsoltemp,t]-(dotQ//QtPt2pertsol)//cut\[Lambda][$TruncOrder]//simp


(* ::Section:: *)
(*On-shell action*)


(* ::Text:: *)
(*computing the on-shell action - equation (5.14)*)


(Pt//QtPt2pertsol)*D[(Qt//QtPt2pertsol),t]-(HQP//QtPt2pertsol)//cut\[Lambda][$TruncOrder]//simp;
St=Integrate[%,{t,0,T}]//cut\[Lambda][$TruncOrder]//QtPt2initialcond//simp


(* ::Section:: *)
(*Magnusian*)


(* ::Text:: *)
(*computing the Magnusian action - equation (5.15)*)


(*Magnusian as function of phase space variables*)
\[Chi]fp=IteraInt\[Chi][$TruncOrder,True];
(*Magnusian as function of intial conditions*)
\[Chi]in=(\[Chi]fp//QtPt2initialcond)/.t->T


(* ::Text:: *)
(*checking the evolution with Magnusian as compared to exact solution (action of the classical S-matrix to evolve the system)*)


Sum[1/Factorial[i] Nest[PBQP[\[Chi]fp,#]&,Qt,i],{i,0,$TruncOrder}]//cut\[Lambda][$TruncOrder]//QtPt2initialcond//simp;
Qt//QtPt2pertsol//QtPt2initialcond//cut\[Lambda][$TruncOrder]//simp;
%%-%//cut\[Lambda][$TruncOrder]//simp


Sum[1/Factorial[i] Nest[PBQP[\[Chi]fp,#]&,Pt,i],{i,0,$TruncOrder}]//cut\[Lambda][$TruncOrder]//QtPt2initialcond//simp;
Pt//QtPt2pertsol//QtPt2initialcond//cut\[Lambda][$TruncOrder]//simp;
%%-%//cut\[Lambda][$TruncOrder]//simp


(* ::Section:: *)
(*On-shell action != eikonal !*)


\[Chi]in-St//cut\[Lambda][$TruncOrder]//simp


(* ::Section:: *)
(*Computing the relation*)


(* ::Text:: *)
(*computing the path as function of \[Epsilon] *)


P\[Epsilon]Q\[Epsilon]Rule=IteraIntQP\[Epsilon][\[Chi]fp][$TruncOrder,True]


(* ::Text:: *)
(*checking the evolution with Magnusian as compared to exact solution*)


D[{Pt,Qt}/.P\[Epsilon]Q\[Epsilon]Rule,\[Epsilon]];
{D[\[Chi]fp,Qt],-D[\[Chi]fp,Pt]}/.P\[Epsilon]Q\[Epsilon]Rule//cut\[Lambda][$TruncOrder];
%%-%//Simplify


(* ::Text:: *)
(*checking the boundaries*)


{Pt,Qt}/.P\[Epsilon]Q\[Epsilon]Rule/.\[Epsilon]->1//QtPt2initialcond;
{Pt,Qt}//QtPt2pertsol//QtPt2initialcond//cut\[Lambda][$TruncOrder];
%%-%//Simplify


(* ::Text:: *)
(*computing the relation between the on-shell action and the Magnusian - equation (5.16)*)


pdq=(Integrate[(Pt/.P\[Epsilon]Q\[Epsilon]Rule)D[Qt/.P\[Epsilon]Q\[Epsilon]Rule,\[Epsilon]]//cut\[Lambda][$TruncOrder],{\[Epsilon],0,1}]//QtPt2initialcond)/.t->T//simp


(* ::Section:: *)
(*Checking the relation between the on-shell action and the Magnusian - equation (3.15)*)


St-\[Chi]in-pdq//cut\[Lambda][$TruncOrder]//FullSimplify

